Uncertainty-Informed Renewable Energy Scheduling: A Scalable Bilevel Framework

This work proposes an uncertainty-informed bid adjustment framework for integrating variable renewable energy sources (VRES) into electricity markets. This framework adopts a bilevel model to compute the optimal VRES day-ahead bids. It aims to minimize the expected system cost across day-ahead and real-time stages and approximate the cost efficiency of the stochastic market design. However, solving the bilevel optimization problem is computationally challenging for large-scale systems. To overcome this challenge, we introduce a novel technique based on strong duality and McCormick envelopes, which relaxes the problem to a linear program, enabling large-scale applications. The proposed bilevel framework is applied to the 1576-bus NYISO system and benchmarked against a myopic strategy, where the VRES bid is the mean value of the probabilistic power forecast. Results demonstrate that, under high VRES penetration levels (e.g., 40%), our framework can significantly reduce system costs and market-price volatility, by optimizing VRES quantities efficiently in the day-ahead market. Furthermore, we find that when transmission capacity increases, the proposed bilevel model will still reduce the system cost, whereas the myopic strategy may incur a much higher cost due to over-scheduling of VRES in the day-ahead market and the lack of flexible conventional generators in real time.

==> Figure/plot-price_journal.py <==
#data processing austin
from scipy.stats import binom
import pandas as pd
import itertools
import numpy as np
from mpl_toolkits import mplot3d
import matplotlib
import matplotlib.pyplot as plt
from matplotlib import cm
#off-peak load
import matplotlib as mpl
mpl.rcParams['lines.markersize'] = 33
import matplotlib.tri as tri
from matplotlib.pyplot import figure


##
pd.set_option('display.max_rows', None)
pd.set_option('display.max_columns', None)
pd.set_option('display.width', None)
#pd.set_option('display.max_colwidth', -1)

##df1= pd.read_csv('profit.csv',delimiter=',',header=None)
##df2= pd.read_csv('capacity.csv',delimiter=',',header=None)
##df3= pd.read_csv('profit_all.csv',delimiter=',',header=None)
##df4= pd.read_csv('capacity_all.csv',delimiter=',',header=None)
##
##
##acdf= pd.read_csv('ac_scenario.csv',delimiter=',',header=None)
##ac=acdf.to_numpy()
##
##dx1_array=df1.to_numpy()
##dx2_array=df2.to_numpy()
##dx3_array=df3.to_numpy()
##dx4_array=df4.to_numpy()
##
##
##df5= pd.read_csv('profit1.csv',delimiter=',',header=None)
##df6= pd.read_csv('profit2.csv',delimiter=',',header=None)
##df7= pd.read_csv('profit3.csv',delimiter=',',header=None)
##
##dx5_array=df5.to_numpy()
##dx6_array=df6.to_numpy()
##dx7_array=df7.to_numpy()


##
##matplotlib.rcParams.update({'font.size': 16});\
##fig=plt.figure(2);\
##plt.scatter(dx_all[:,0]/1000, dx_all[:,1], s=3,c='b', marker='o')
##m, b = np.polyfit(dx_all[:,0]/1000, dx_all[:,1], 1)
##plt.plot(dx_all[:,0]/1000, m*dx_all[:,0]/1000 + b,'r:',)
##plt.xlabel('Net demand (GWh)');\
##plt.ylabel('Price (\$/MWh)');\
##plt.xlim(0, 46)
##plt.title("One year")
##plt.legend(fancybox=True, framealpha=0.5);\
##plt.tight_layout();\


##
##dx_all=np.concatenate((dx1_array,dx2_array,
##                             dx3_array,dx4_array,
##                             dx5_array,dx6_array,
##                             dx7_array,dx8_array,
##                             dx9_array,dx10_array,
##                             dx11_array,dx12_array),axis=0)
##




##matplotlib.rcParams.update({'font.size': 18});\
##fig, ax1 = plt.subplots()
##ax2 = ax1.twinx()
##
##c1,=ax1.plot(np.arange(1,31), dx1_array/1000, 'b-')
##c2,=ax2.plot(np.arange(1,31), dx2_array/1000, 'r:')
##
##ax1.set_xlabel('Number of investors')
##ax1.set_ylabel(r'Each investor profit ($\times 10^3$\$)', color='b')
##ax2.set_ylabel('Each investor capacity (GWh)', color='r')
##
##ax1.yaxis.label.set_color(c1.get_color())
##ax2.yaxis.label.set_color(c2.get_color())
##
##tkw = dict(size=4, width=1.5)
##ax1.tick_params(axis='y', colors=c1.get_color(), **tkw)
##ax2.tick_params(axis='y', colors=c2.get_color(), **tkw)
##
##
##plt.legend(fancybox=True, framealpha=0.5);\
##plt.tight_layout();\
###plt.grid()
##plt.show()
##fig.savefig("./Figure/num1.pdf", bbox_inches='tight')

##############################################
##
##matplotlib.rcParams.update({'font.size': 18});\
##fig, ax1 = plt.subplots()
##ax2 = ax1.twinx()
##
##c1,=ax1.plot(np.arange(1,31), dx3_array/1000, 'b-')
##c2,=ax2.plot(np.arange(1,31), dx4_array/1000, 'r:')
##
##ax1.set_xlabel('Number of investors')
##ax1.set_ylabel(r'Total profit ($\times 10^3$\$)', color='b')
##ax2.set_ylabel('Total capacity (GWh)', color='r')
##
##ax1.yaxis.label.set_color(c1.get_color())
##ax2.yaxis.label.set_color(c2.get_color())
##
##tkw = dict(size=4, width=1.5)
##ax1.tick_params(axis='y', colors=c1.get_color(), **tkw)
##ax2.tick_params(axis='y', colors=c2.get_color(), **tkw)
##
##
##plt.legend(fancybox=True, framealpha=0.5);\
##plt.tight_layout();\
###plt.grid()
##plt.show()
##fig.savefig("./Figure/num2.pdf", bbox_inches='tight')
##
##
##
##
##profit_wind_solar_DF= pd.read_csv('profit_wind_solar2.csv',delimiter=',',header=None)
##capacity_wind_solar_DF= pd.read_csv('capacity_wind_solar2.csv',delimiter=',',header=None)
##
##solar_ratio_DF= pd.read_csv('solar_ratio2.csv',delimiter=',',header=None)
##wind_ratio_DF= pd.read_csv('wind_ratio2.csv',delimiter=',',header=None)
##
##profit_wind_solar=profit_wind_solar_DF.to_numpy()[12:32,:]/1000
##capacity_wind_solar=capacity_wind_solar_DF.to_numpy()[12:32,:]/1000
##solar_ratio=solar_ratio_DF.to_numpy()[12:32]
##wind_ratio=wind_ratio_DF.to_numpy()
##
##
##
#####################################################profit
##
##X,Y=np.meshgrid(solar_ratio,wind_ratio)
##xx=X.transpose().reshape(len(solar_ratio)*len(wind_ratio))
##yy=Y.transpose().reshape(len(wind_ratio)*len(solar_ratio))
##zz_contract=profit_wind_solar.reshape(len(wind_ratio)*len(solar_ratio))
##
##triang = tri.Triangulation(xx,yy)
##interpolator = tri.LinearTriInterpolator(triang, zz_contract)
##zi = interpolator(X, Y)
##
##matplotlib.rcParams.update({'font.size': 16});\
##fig = plt.figure();\
##plt.contour(X, Y, zi, levels=12, linewidths=1,linestyles=':',colors='k')
##plt.tricontourf(xx, yy, zz_contract,levels = 1000, cmap='seismic');\
###plt.clim(0.7, 1.3);\
##bar=plt.colorbar();\
##bar.set_label(r'Profit ($\times 10^3$\$)')
##plt.xlabel('Solar-energy ratio');\
##plt.ylabel('Wind-energy ratio');\
##fig.tight_layout()
##
##
########################################################Capacity
##X,Y=np.meshgrid(solar_ratio,wind_ratio)
##xx=X.transpose().reshape(len(solar_ratio)*len(wind_ratio))
##yy=Y.transpose().reshape(len(wind_ratio)*len(solar_ratio))
##zz_contract=capacity_wind_solar.reshape(len(wind_ratio)*len(solar_ratio))
##
##triang = tri.Triangulation(xx,yy)
##interpolator = tri.LinearTriInterpolator(triang, zz_contract)
##zi = interpolator(X, Y)
##
##matplotlib.rcParams.update({'font.size': 16});\
##fig = plt.figure();\
##plt.contour(X, Y, zi, levels=12, linewidths=1,linestyles=':',colors='k')
##plt.tricontourf(xx, yy, zz_contract,levels = 1000, cmap='seismic');\
###plt.clim(0.7, 1.3);\
##bar=plt.colorbar();\
##bar.set_label(r'Invsted energy capacity (GWh)')
##plt.xlabel('Solar-energy ratio');\
##plt.ylabel('Wind-energy ratio');\
##fig.tight_layout();\
##plt.show()
#figc.savefig("ratio_socialcost.pdf", bbox_inches='tight')





ga_vec=np.arange(0,1.8,0.2)


##total_ben= pd.read_csv('./Data/Output/total_ben.csv',delimiter=',',header=None).to_numpy()[0][0]
##total_kkt= pd.read_csv('./Data/Output/total_kkt.csv',delimiter=',',header=None).to_numpy()[0][0]
##total_myo= pd.read_csv('./Data/Output/total_myo.csv',delimiter=',',header=None).to_numpy()[0][0]
##total_mac= pd.read_csv('./Data/Output/total_mac.csv',delimiter=',',header=None).to_numpy()
##
##day_heur= pd.read_csv('./Data/Output/day_sc.csv',delimiter=',',header=None).to_numpy()[0][0]
##day_kkt= pd.read_csv('./Data/Output/day_kkt.csv',delimiter=',',header=None).to_numpy()[0][0]
##day_myo= pd.read_csv('./Data/Output/day_my.csv',delimiter=',',header=None).to_numpy()[0][0]
##day_mac= pd.read_csv('./Data/Output/day_mac.csv',delimiter=',',header=None).to_numpy()
##
##
##matplotlib.rcParams.update({'font.size': 18})
##fig=plt.figure()
##plt.plot(ga_vec, total_ben*np.ones(9)/1000,'bo-', linewidth=1.5, markersize=6,label='StD')
##plt.plot(ga_vec, total_kkt*np.ones(9)/1000,'g*--', linewidth=1.5, markersize=6,label='BiD-KKT')
##plt.plot(ga_vec, total_mac/1000,'r>:', linewidth=1.5, markersize=6,label='BiD-McCormick')
##plt.plot(ga_vec, total_myo*np.ones(9)/1000,'ks-', linewidth=1.5, markersize=6,label='MyD')
##plt.xlabel(r'Bound adjustment $\gamma$')
##plt.ylabel('System cost (k$)')
###plt.ylim(47,54)
##plt.legend(fancybox=True, framealpha=0.5);\
##plt.legend(prop={'size': 14})                      
##plt.tight_layout()
##plt.grid()
##plt.show()
##fig.savefig("./Figure/118total.pdf", bbox_inches='tight')
##
##
##matplotlib.rcParams.update({'font.size': 18})
##fig=plt.figure()
##plt.plot(ga_vec, day_heur*np.ones(9)/10,'bo-', linewidth=1.5, markersize=6,label='StD')
##plt.plot(ga_vec, day_kkt*np.ones(9)/10,'g*--', linewidth=1.5, markersize=6,label='BiD-KKT')
##plt.plot(ga_vec, day_mac/10,'r>:', linewidth=1.5, markersize=6,label='BiD-McCormick')
##plt.plot(ga_vec, day_myo*np.ones(9)/10,'ks-', linewidth=1.5, markersize=6,label='MyD')
##plt.xlabel(r'Bound adjustment $\gamma$')
##plt.ylabel('Quanity offer (GW)')
###plt.ylim(47,54)
##plt.legend(fancybox=True, framealpha=0.5);\
##plt.legend(prop={'size': 14})                      
##plt.tight_layout()
##plt.grid()
##plt.show()
##fig.savefig("./Figure/118day.pdf", bbox_inches='tight')

#mpl.rcParams['lines.markersize'] = 10

T=4


total_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/total_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/total_var_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/wind_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/wind1_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/con_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/con1_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/con2_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_7R1L0f= pd.read_csv('./Data/Output/Journal/lost_myo_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]

total_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/total_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/total_var_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/wind_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/wind1_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/con_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/con1_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/con2_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_7R1L0f= pd.read_csv('./Data/Output/Journal/lost_mac_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]

total_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/total_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/total_var_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/wind_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/wind1_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/con_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/con1_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/con2_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_7R1L0f= pd.read_csv('./Data/Output/Journal/lost_ben_7R1L0f.csv',delimiter=',',header=None).to_numpy()[0][0]
##
##
#######
total_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/total_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/total_var_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/wind_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/wind1_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/con_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/con1_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/con2_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/lost_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/price1_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/price2_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()
profit_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/profit_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/profit_con_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/up_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()
down_myo_7R2L5f= pd.read_csv('./Data/Output/Journal/down_myo_7R2L5f.csv',delimiter=',',header=None).to_numpy()

total_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/total_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/total_var_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/wind_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/wind1_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/con_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/con1_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/con2_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/lost_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/price1_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/price2_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()
profit_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/profit_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/profit_con_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/up_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()
down_mac_7R2L5f= pd.read_csv('./Data/Output/Journal/down_mac_7R2L5f.csv',delimiter=',',header=None).to_numpy()

total_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/total_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/total_var_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/wind_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/wind1_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/con_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/con1_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/con2_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_7R2L5f= pd.read_csv('./Data/Output/Journal/lost_ben_7R2L5f.csv',delimiter=',',header=None).to_numpy()[0][0]

##

##########################################
total_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/total_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/total_var_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/wind_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/wind1_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/con_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/con1_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/con2_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/lost_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/price1_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/price2_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()
profit_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/profit_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/profit_con_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/up_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()
down_myo_1R1L5f= pd.read_csv('./Data/Output/Journal/down_myo_1R1L5f.csv',delimiter=',',header=None).to_numpy()

total_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/total_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/total_var_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/wind_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/wind1_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/con_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/con1_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/con2_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/lost_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/price1_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/price2_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()
profit_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/profit_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/profit_con_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/up_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()
down_mac_1R1L5f= pd.read_csv('./Data/Output/Journal/down_mac_1R1L5f.csv',delimiter=',',header=None).to_numpy()

total_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/total_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/total_var_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/wind_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/wind1_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/con_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/con1_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/con2_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_1R1L5f= pd.read_csv('./Data/Output/Journal/lost_ben_1R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]


##############################

total_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/total_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/total_var_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/wind_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/wind1_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/con_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/con1_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/con2_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/lost_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/price1_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/price2_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()
profit_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/profit_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/profit_con_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/up_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()
down_myo_4R1L5f= pd.read_csv('./Data/Output/Journal/down_myo_4R1L5f.csv',delimiter=',',header=None).to_numpy()

total_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/total_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/total_var_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/wind_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/wind1_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/con_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/con1_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/con2_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/lost_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/price1_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/price2_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()
profit_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/profit_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/profit_con_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/up_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()
down_mac_4R1L5f= pd.read_csv('./Data/Output/Journal/down_mac_4R1L5f.csv',delimiter=',',header=None).to_numpy()

total_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/total_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/total_var_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/wind_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/wind1_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/con_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/con1_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/con2_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_4R1L5f= pd.read_csv('./Data/Output/Journal/lost_ben_4R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]


######
##

total_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/total_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/total_var_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/wind_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/wind1_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/con_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/con1_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/con2_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/lost_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/price1_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/price2_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()
profit_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/profit_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/profit_con_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/up_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()
down_myo_7R1L5f= pd.read_csv('./Data/Output/Journal/down_myo_7R1L5f.csv',delimiter=',',header=None).to_numpy()

total_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/total_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/total_var_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/wind_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/wind1_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/con_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/con1_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/con2_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/lost_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/price1_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/price2_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()
profit_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/profit_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/profit_con_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/up_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()
down_mac_7R1L5f= pd.read_csv('./Data/Output/Journal/down_mac_7R1L5f.csv',delimiter=',',header=None).to_numpy()

total_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/total_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/total_var_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/wind_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/wind1_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/con_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/con1_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
##con2_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/con2_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_7R1L5f= pd.read_csv('./Data/Output/Journal/lost_ben_7R1L5f.csv',delimiter=',',header=None).to_numpy()[0][0]


#######
total_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/total_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/wind_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/wind1_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/con_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/con1_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/con2_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/lost_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/price1_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/price2_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()
profit_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/profit_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/profit_con_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/up_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()
down_myo_7R2L1f= pd.read_csv('./Data/Output/Journal/down_myo_7R2L1f.csv',delimiter=',',header=None).to_numpy()

total_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/total_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/wind_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/wind1_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/con_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/con1_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/con2_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/lost_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/price1_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/price2_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()
profit_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/profit_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/profit_con_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/up_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()
down_mac_7R2L1f= pd.read_csv('./Data/Output/Journal/down_mac_7R2L1f.csv',delimiter=',',header=None).to_numpy()

total_ben_7R2L1f= pd.read_csv('./Data/Output/Journal/total_ben_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind_ben_7R2L1f= pd.read_csv('./Data/Output/Journal/wind_ben_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_7R2L1f= pd.read_csv('./Data/Output/Journal/wind1_ben_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_7R2L1f= pd.read_csv('./Data/Output/Journal/con_ben_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_7R2L1f= pd.read_csv('./Data/Output/Journal/con1_ben_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_ben_7R2L1f= pd.read_csv('./Data/Output/Journal/con2_ben_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_7R2L1f= pd.read_csv('./Data/Output/Journal/lost_ben_7R2L1f.csv',delimiter=',',header=None).to_numpy()[0][0]




############
total_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/total_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/wind_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/wind1_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/con_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/con1_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/con2_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/lost_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/price1_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/price2_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()
profit_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/profit_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/profit_con_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/up_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()
down_myo_7R4L1f= pd.read_csv('./Data/Output/Journal/down_myo_7R4L1f.csv',delimiter=',',header=None).to_numpy()


total_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/total_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/wind_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/wind1_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/con_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/con1_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/con2_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/lost_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/price1_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/price2_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()
profit_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/profit_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/profit_con_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/up_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()
down_mac_7R4L1f= pd.read_csv('./Data/Output/Journal/down_mac_7R4L1f.csv',delimiter=',',header=None).to_numpy()

total_ben_7R4L1f= pd.read_csv('./Data/Output/Journal/total_ben_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind_ben_7R4L1f= pd.read_csv('./Data/Output/Journal/wind_ben_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_7R4L1f= pd.read_csv('./Data/Output/Journal/wind1_ben_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_7R4L1f= pd.read_csv('./Data/Output/Journal/con_ben_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_7R4L1f= pd.read_csv('./Data/Output/Journal/con1_ben_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_ben_7R4L1f= pd.read_csv('./Data/Output/Journal/con2_ben_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_7R4L1f= pd.read_csv('./Data/Output/Journal/lost_ben_7R4L1f.csv',delimiter=',',header=None).to_numpy()[0][0]

############
total_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/total_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/total_var_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/wind_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/wind1_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/con_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/con1_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/con2_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/lost_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/price1_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/price2_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()
profit_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/profit_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/profit_con_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/up_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()
down_myo_7R1L1f= pd.read_csv('./Data/Output/Journal/down_myo_7R1L1f.csv',delimiter=',',header=None).to_numpy()



total_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/total_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/total_var_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/wind_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/wind1_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/con_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/con1_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/con2_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/lost_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
price1_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/price1_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
price2_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/price2_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()
profit_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/profit_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
profit_con_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/profit_con_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
up_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/up_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()
down_mac_7R1L1f= pd.read_csv('./Data/Output/Journal/down_mac_7R1L1f.csv',delimiter=',',header=None).to_numpy()



total_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/total_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
total_var_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/total_var_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[:,0]
wind_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/wind_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
wind1_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/wind1_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/con_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con1_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/con1_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
con2_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/con2_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]
lost_ben_7R1L1f= pd.read_csv('./Data/Output/Journal/lost_ben_7R1L1f.csv',delimiter=',',header=None).to_numpy()[0][0]


bus_info= pd.read_csv('./Data/bus_area.csv',delimiter=',',header=None).to_numpy()



matplotlib.rcParams.update({'font.size': 15})
fig=plt.figure()
plt.plot(np.arange(1,21,1),np.sum(np.multiply(price1_mac_4R1L5f,bus_info[:,1]))/np.sum(bus_info[:,1])*np.ones(20),color='#1f77b4',alpha=1,linewidth=1,label='BiD (DAM)')

plt.plot(np.arange(1,21,1),np.array(np.sum(np.multiply(price2_mac_4R1L5f,np.tile(np.matrix(bus_info[:,1]).transpose(),(1,20))),axis=0)/np.sum(bus_info[:,1]))[0,:],color='#1f77b4',alpha=1,marker='o',markersize=5,linewidth=1.1,linestyle=':',label='BiD (RTM)')

plt.plot(np.arange(1,21,1),np.sum(np.multiply(price1_myo_4R1L5f,bus_info[:,1]))/np.sum(bus_info[:,1])*np.ones(20),color='#ff7f0e',alpha=1,linewidth=1,label='MyD (DAM)')

plt.plot(np.arange(1,21,1),np.array(np.sum(np.multiply(price2_myo_4R1L5f,np.tile(np.matrix(bus_info[:,1]).transpose(),(1,20))),axis=0)/np.sum(bus_info[:,1]))[0,:],color='#ff7f0e',alpha=1,marker='v',markersize=5,linewidth=1.1,linestyle=':',label='MyD (RTM)')

plt.ylabel('Price ($/MWh)')
plt.xlabel('Scenarios')
#plt.ylim(30,95)
fig.set_size_inches(8, 4.8)
plt.tight_layout()
plt.legend(fontsize=13)
plt.xticks([2,4,6,8,10,12,14,16,18,20])
fig.savefig("./Figure/Journal/scenario_price_new.pdf", bbox_inches='tight')
plt.show()



def price_area_order(price):
    price_new=np.zeros((1576,20))
    k=-1
    for j in np.arange(1,12,1):
            for i in np.arange(1,1577,1):
                 if (bus_info[i-1,2]==j):
                    k=k+1
                    price_new[k,:]=price[i-1,:]
    
    return price_new

def price_area_order0(price):
    price_new=np.zeros(1576)
    k=-1
    for j in np.arange(1,12,1):
            for i in np.arange(1,1577,1):
                 if (bus_info[i-1,2]==j):
                    k=k+1
                    price_new[k]=price[i-1]
    
    return price_new


price1_mac_4R1L5f=price_area_order0(price1_mac_4R1L5f)
price2_mac_4R1L5f=price_area_order(price2_mac_4R1L5f)


price1_myo_4R1L5f=price_area_order0(price1_myo_4R1L5f)
price2_myo_4R1L5f=price_area_order(price2_myo_4R1L5f)


########################up
####up




matplotlib.rcParams.update({'font.size': 15})
fig=plt.figure()
plt.plot(np.arange(1,1577,1),price1_mac_4R1L5f,color='#1f77b4',linewidth=1,label='BiD (DAM)')
plt.plot(np.arange(1,1577,1),np.mean(price2_mac_4R1L5f,axis=1),color='#1f77b4',alpha=1,linewidth=1,linestyle=':',label='BiD (RTM)')

plt.plot(np.arange(1,1577,1),price1_myo_4R1L5f,color='#ff7f0e',linewidth=0.5,label='MyD (DAM)')


plt.plot(np.arange(1,1577,1),np.mean(price2_myo_4R1L5f,axis=1),color='#ff7f0e',alpha=0.9,linewidth=1,linestyle=':',label='MyD (RTM)')
plt.ylabel('Price ($/MWh)')
plt.xlabel('Nodes')
#plt.ylim(30,95)
fig.set_size_inches(8, 4.8)
plt.tight_layout()
plt.legend(fontsize=12)

plt.axvline(x = 378, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 470, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 721, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 745, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1003, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1245, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1245, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1245, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1373, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1381, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1387, color = 'silver', linewidth=0.7,label = '')
plt.axvline(x = 1421, color = 'silver', linewidth=0.7,label = '')

plt.text(300, -100, 'A',fontsize=10,  bbox=dict(facecolor='gray', alpha=0.3))
plt.text(600, -100, 'C',fontsize=10,  bbox=dict(facecolor='gray', alpha=0.3))
plt.text(900, -100, 'E',fontsize=10,  bbox=dict(facecolor='gray', alpha=0.3))
plt.text(1100, -100, 'F',fontsize=10,  bbox=dict(facecolor='gray', alpha=0.3))
plt.text(1300, -100, 'G',fontsize=10,  bbox=dict(facecolor='gray', alpha=0.3))
plt.text(1500, -100, 'K',fontsize=10,  bbox=dict(facecolor='gray', alpha=0.3))

fig.savefig("./Figure/Journal/node_price_new.pdf", bbox_inches='tight')
plt.show()


#############
#price

matplotlib.rcParams.update({'font.size': 11})

labels = ['10R-1L-mFlx', '40R-1L-mFlx']

mac=[np.mean(price1_mac_4R1L5f),  np.mean(price2_mac_4R1L5f)]
myd=   [np.mean(price1_myo_4R1L5f),  np.mean(price2_myo_4R1L5f)]


mac_err=[np.std(price1_mac_4R1L5f),  np.mean(np.std(price2_mac_4R1L5f,axis=0))]
myo_err=[np.std(price1_myo_4R1L5f),  np.mean(np.std(price2_myo_4R1L5f,axis=0))]
mac_err2=[0, np.mean(np.std(price2_mac_4R1L5f,axis=1))]
myo_err2=[0,  np.mean(np.std(price2_myo_4R1L5f,axis=1))]


x = np.arange(len(labels))  # the label locations
width = 0.25  # the width of the bars

fig, ax = plt.subplots()
rects1 = ax.bar(x - 1*width/2, mac, width=0.25,yerr=mac_err,  alpha=0.8, error_kw=dict(ecolor='gray', linewidth=0.7,capsize=2),label='BiD')
rects2 = ax.bar(x + 1*width/2, myd,  width=0.25,yerr=myo_err, alpha=0.8, error_kw=dict(ecolor='gray', linewidth=0.7,capsize=2), label='MyD')

ax.bar_label(rects1, fmt='%0.0f',padding=3,fontsize=10)
ax.bar_label(rects2, fmt='%0.0f',padding=3,fontsize=10)

# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Price (k$)')
plt.xlabel('VRE amounts and transmission-line capacity')
plt.xticks(x,labels)
#plt.ylim(30,95)
plt.legend()

#plt.bar_label(rects1, padding=3)
#plt.bar_label(rects2, padding=3)
#plt.bar_label(rects3, padding=3)
plt.tight_layout()
#fig.savefig("./Figure/Journal/bar_price.pdf", bbox_inches='tight')
plt.show()








